New Covariant Feynman Rules for Effective Field Theories

We provide a new and completely general formalism to compute the effective field theory matching contributions from integrating out massive fields in a manifestly gauge covariant way, at any desired loop order. The formalism is based on old ideas such as the background field method and the heat kernel, however we add some crucial new ingredients that greatly improve the simplicity and general applicability of the approach. We formulate our method in terms of Feynman rules, the resulting effective action is expressed in terms of local heat kernel coefficients. We also provide as supplementary material a mathematica code that facilitates the computation of these coefficients.

==> anc/hkcoeffv3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    187653,       3719]
NotebookOptionsPosition[    183352,       3647]
NotebookOutlinePosition[    183690,       3662]
CellTagsIndexPosition[    183647,       3659]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Instructions", ":", " ", 
   RowBox[{
    RowBox[{"Run", " ", "entire", " ", 
     RowBox[{"notebook", ".", " ", "See"}], " ", "section", " ", 
     "\"\<examples\>\"", " ", "for", " ", "self"}], "-", 
    RowBox[{"explanatory", " ", 
     RowBox[{"examples", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.879930713735888*^9, 3.879930724904475*^9}, {
  3.879930757710107*^9, 
  3.879930808739023*^9}},ExpressionUUID->"1ad23017-a642-47b5-9ad8-\
368a3f6bff62"],

Cell[CellGroupData[{

Cell["Internal functions", "Subsection",
 CellChangeTimes->{{3.877247925947747*^9, 3.87724793050627*^9}, {
  3.87726121873164*^9, 3.8772612194184713`*^9}, {3.877286263997079*^9, 
  3.877286266600974*^9}},ExpressionUUID->"e70b2f8c-e6f4-4c4d-b72e-\
6886d84ff75e"],

Cell[CellGroupData[{

Cell["Formatting functions", "Subsubsection",
 CellChangeTimes->{{3.877247936025642*^9, 
  3.8772479402914248`*^9}},ExpressionUUID->"d44b787c-ba6c-4147-96ad-\
5f9afb8fdcb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Om", "[", "ind_", "]"}], ":=", 
   RowBox[{"ToString", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Subscript", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<F\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{"ind", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
        
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ind", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"\"\<;\>\"", "<>", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"ind", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", "\"\<\>\""}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     "StandardForm"}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", "ind_", "]"}], ":=", 
    RowBox[{"ToString", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Subscript", "[", "\[IndentingNewLine]", 
       RowBox[{"\"\<X\>\"", ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"ind", "\[NotEqual]", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"\"\<;\>\"", "<>", 
           RowBox[{"StringJoin", "[", "ind", "]"}]}], ",", "\"\<\>\""}], 
         "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
      "StandardForm"}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DisplayTerm", "[", "term_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"factor", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"X", "[", 
          RowBox[{"factor", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
         RowBox[{"Om", "[", "factor", "]"}]}], "]"}], "\[IndentingNewLine]", 
       ",", 
       RowBox[{"{", 
        RowBox[{"factor", ",", "term"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Output", "[", "result_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MapAt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DisplayTerm", "[", "#", "]"}], "&"}], ",", "term", ",", 
       "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"term", ",", "result"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.876931503766122*^9, 3.876931599818873*^9}, {
   3.876931816395846*^9, 3.8769318751259336`*^9}, {3.876931938037718*^9, 
   3.876931946740385*^9}, {3.876932001198462*^9, 3.8769320014160557`*^9}, {
   3.876932117258032*^9, 3.876932169308763*^9}, 3.876932238054751*^9, {
   3.876932268983976*^9, 3.876932270365629*^9}, {3.876932399945238*^9, 
   3.876932441557186*^9}, {3.8769324790086184`*^9, 3.876932489335058*^9}, {
   3.87693264808971*^9, 3.876932670462351*^9}, {3.8769343086634073`*^9, 
   3.8769343119946337`*^9}, {3.877185417748948*^9, 3.87718541825413*^9}, {
   3.877191944971805*^9, 3.877191946846251*^9}, {3.877192061995933*^9, 
   3.877192067078318*^9}, {3.877192169738302*^9, 3.877192194573326*^9}, 
   3.877192228877228*^9, 3.877192272523403*^9, {3.877192307006772*^9, 
   3.877192503218087*^9}, {3.877192656463551*^9, 3.877192657046607*^9}, {
   3.877192771172423*^9, 3.877192902573674*^9}, {3.8771929777012653`*^9, 
   3.877192977761352*^9}, {3.877193008375903*^9, 3.877193015571294*^9}, {
   3.877193109419807*^9, 3.877193113353174*^9}, {3.877193205026928*^9, 
   3.877193205276888*^9}, 3.8771934032273273`*^9, {3.877193455298793*^9, 
   3.877193495522087*^9}, {3.877193651485558*^9, 3.877193690147745*^9}, {
   3.877193734445614*^9, 3.8771937355068207`*^9}, {3.877193924230063*^9, 
   3.877193924322151*^9}, {3.877193975981379*^9, 3.8771939760511*^9}, 
   3.877194016061573*^9, {3.877194503466689*^9, 3.877194525310678*^9}, {
   3.8771946635628157`*^9, 3.877194682956543*^9}, {3.877194761076066*^9, 
   3.8771947638170643`*^9}, {3.877195739611676*^9, 3.877195783116466*^9}, {
   3.8771958662384033`*^9, 3.8771958938231297`*^9}, {3.8772007751655073`*^9, 
   3.877200790442204*^9}, {3.877204104966765*^9, 3.8772041065238237`*^9}, {
   3.877204966778064*^9, 3.877205082544826*^9}, {3.877206058070488*^9, 
   3.877206189711995*^9}, {3.877206248450447*^9, 3.877206273273137*^9}, {
   3.877207267694777*^9, 3.8772072702104*^9}, {3.8772073171920347`*^9, 
   3.8772073359132967`*^9}, {3.877207437635879*^9, 3.877207495444241*^9}, {
   3.8772075858849163`*^9, 3.877207620149928*^9}, {3.877207784063402*^9, 
   3.877207786947032*^9}, {3.877207857635385*^9, 3.877207918492545*^9}, {
   3.8772079651073914`*^9, 3.87720796584687*^9}, {3.8772080082249527`*^9, 
   3.877208013894236*^9}, {3.8772088947443733`*^9, 3.877208904826254*^9}, {
   3.877208938602765*^9, 3.877208974195198*^9}, {3.8772090069984417`*^9, 
   3.877209016047728*^9}, {3.877209139418817*^9, 3.8772093769854307`*^9}, {
   3.877209468091454*^9, 3.8772095942331963`*^9}, {3.8772098079638567`*^9, 
   3.8772098346382227`*^9}, {3.8772099168080797`*^9, 3.877209921725066*^9}, {
   3.87720997135115*^9, 3.877210145386965*^9}, {3.87721022984048*^9, 
   3.877210231376986*^9}, {3.877210634523361*^9, 3.877210638563683*^9}, {
   3.8772107047369967`*^9, 3.8772107860240173`*^9}, {3.877210824572824*^9, 
   3.877210825524284*^9}, {3.8772108710615177`*^9, 3.877210894979781*^9}, {
   3.877210935854146*^9, 3.8772109698171577`*^9}, {3.877211008772686*^9, 
   3.877211009837537*^9}, {3.877211339275876*^9, 3.877211342734249*^9}, {
   3.877211472556891*^9, 3.877211475137694*^9}, {3.877212419245719*^9, 
   3.877212420199719*^9}, {3.877212563746147*^9, 3.877212565753921*^9}, {
   3.877212596446657*^9, 3.877212599533098*^9}, {3.8772126934041843`*^9, 
   3.877212693826634*^9}, {3.877215231021006*^9, 3.877215270620885*^9}, {
   3.877247006050973*^9, 3.877247006264451*^9}, {3.877247359261483*^9, 
   3.877247372542075*^9}, {3.87724764729606*^9, 3.877247651384922*^9}, {
   3.877247682323267*^9, 3.877247712168022*^9}, {3.87724776914916*^9, 
   3.877247857595083*^9}, 3.877247907911448*^9, 3.8772479678905087`*^9, {
   3.877335128473632*^9, 3.877335138203253*^9}, {3.87733520265378*^9, 
   3.877335203902527*^9}, {3.8777803657508802`*^9, 3.877780393718198*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"ed09a69d-58ef-4a5a-a863-06150445915b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other ", "Subsubsection",
 CellChangeTimes->{{3.877247973628378*^9, 3.877247988789729*^9}, {
   3.8773347250813026`*^9, 3.877334760433525*^9}, 
   3.877334976646645*^9},ExpressionUUID->"70cec449-6c6c-49e3-a239-\
fd8889babb47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mult", "[", 
    RowBox[{"result_", ",", "w_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MapAt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"w", " ", "#"}], "&"}], ",", "el", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"el", ",", "result"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"distribute", "[", 
     RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{"Tally", "[", "list1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
               RowBox[{"y", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], " ", "]"}], ",", " ", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", 
              RowBox[{"y", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "temp"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "list2"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SumIndex", "[", "k_", "]"}], ":=", 
    RowBox[{"ToString", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\"\<a\>\"", ",", "k"}], "]"}], ",", "StandardForm"}], "]"}]}],
    ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"SumIndex", "[", "k_", "]"}], ":=", 
     RowBox[{"\"\<\[Alpha]\>\"", "<>", 
      RowBox[{"ToString", "[", "k", "]"}]}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"SumIndex", "[", "k_", "]"}], ":=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<a\>\"", ",", "\"\<b\>\"", ",", "\"\<c\>\"", ",", "\"\<d\>\"", 
        ",", "\"\<e\>\""}], "}"}], "[", 
      RowBox[{"[", "k", "]"}], "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Check", " ", "if", " ", "two", " ", "operators", " ", "are", " ", 
     "equal"}], ",", " ", 
    RowBox[{
    "the", " ", "function", " ", "returns", " ", "0", " ", "if", " ", "not"}],
     ",", "  ", 
    RowBox[{
     RowBox[{"+", "1"}], " ", "if", " ", "they", " ", "are"}], ",", " ", 
    RowBox[{"and", " ", "-", 
     RowBox[{
     "1", " ", "if", " ", "they", " ", "are", " ", "equivalent", " ", "up", 
      " ", "to", " ", "a", " ", "sign"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CompareOps", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "temp", ",", "perms", ",", "permsx", ",", "permsy", ",", "replacements",
        ",", "int", ",", "contractedindices"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Check", " ", "if", " ", "the", " ", "two", " ", "operators", " ", 
        "are", " ", "of", " ", "the", " ", "same", " ", "structure", " ", 
        RowBox[{"(", 
         RowBox[{
         "same", " ", "number", " ", "of", " ", "field", " ", "strength", " ",
           "and", " ", "derivatives"}], ")"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], "\[Equal]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"y", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"y", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "y", "]"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Make", " ", "a", " ", "list", " ", "of", " ", "all", " ", 
         "permutations", " ", "where", " ", "the", " ", "indices", " ", "on", 
         " ", "the", " ", "field", " ", "strengths", " ", "are", " ", 
         "swapped"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"temp", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Permutations", "[", 
            RowBox[{
             RowBox[{"Transpose", "[", "x", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "i"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"perms", "=", 
         RowBox[{"Distribute", "[", 
          RowBox[{"temp", ",", "List"}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"permsx", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"perms", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Transpose", "[", "x", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Make", " ", "a", " ", "list", " ", "of", " ", "all", " ", 
          "permutations", " ", "of", " ", "summed", " ", "indices"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"contractedindices", "=", 
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{"Tally", "[", 
            RowBox[{"Flatten", "[", "y", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"_", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"perms", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"contractedindices", "\[NotEqual]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Permutations", "[", 
            RowBox[{
             RowBox[{"Transpose", "[", "contractedindices", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"replacements", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"perms", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "j"}], "]"}], "]"}], "->", 
              RowBox[{"perms", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"perms", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"permsy", "=", 
         RowBox[{"y", "/.", "replacements"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", " ", "[", 
         RowBox[{
          RowBox[{"replacements", "\[Equal]", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"permsy", "=", 
           RowBox[{"{", "permsy", "}"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"If", " ", "they", " ", "are", " ", "equivalent"}], ",", 
          " ", 
          RowBox[{"return", " ", "the", " ", "relative", " ", "sign"}], " ", 
          ",", " ", 
          RowBox[{"else", " ", "return", " ", "0"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"int", "=", 
             RowBox[{"Intersection", "[", 
              RowBox[{"permsx", ",", "permsy"}], "]"}]}], ")"}], 
           "\[NotEqual]", 
           RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Apply", "[", 
            RowBox[{"Times", ",", 
             RowBox[{"Map", "[", 
              RowBox[{"Signature", ",", 
               RowBox[{
                RowBox[{"Transpose", "[", 
                 RowBox[{"permsx", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], "*", 
           "\[IndentingNewLine]", 
           RowBox[{"Apply", "[", 
            RowBox[{"Times", ",", 
             RowBox[{"Map", "[", 
              RowBox[{"Signature", ",", 
               RowBox[{
                RowBox[{"Transpose", "[", 
                 RowBox[{"int", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], 
          "\[IndentingNewLine]", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
       ",", "0"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BI", "[", "op_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"i", "=", 
        RowBox[{"op", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j", "=", 
        RowBox[{"op", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"k", "=", 
        RowBox[{"op", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"op", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "k"}], "}"}], ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", "i", "}"}], ",", 
             RowBox[{"Delete", "[", 
              RowBox[{
               RowBox[{"op", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], "]"}]}], 
          "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"k", ",", "i"}], "}"}], ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", "j", "}"}], ",", 
             RowBox[{"Delete", "[", 
              RowBox[{
               RowBox[{"op", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], "]"}]}], 
          "}"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Tests", " ", "whether", " ", "an", " ", "operator", " ", "contains", " ", 
    "a", " ", "factor", " ", 
    SubscriptBox["F", 
     RowBox[{"ab", ";", 
      RowBox[{"ab", "..."}], " "}]]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZeroQ", "[", "op_", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"factor", ",", 
        RowBox[{"zero", "=", "False"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "op", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"factor", "=", 
           RowBox[{"op", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"factor", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "2"}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"factor", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[GreaterEqual]", 
              "2"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"zero", "=", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "&&", 
                  RowBox[{
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "\[Equal]", 
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "||", 
                "\[IndentingNewLine]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "&&", 
                  RowBox[{
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "\[Equal]", 
                   RowBox[{"factor", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}]}], 
               ")"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "zero"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "function", " ", "gathers", " ", "equivalent", " ", 
    "operators"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Curb", "[", "result_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "res", ",", "x", ",", "y", ",", "i", ",", "j", ",", "sign", ",", 
        "temp", ",", "inds", ",", "replacements"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"result", ",", "\[IndentingNewLine]", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ZeroQ", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], ")"}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Rename", " ", "the", " ", "summed", " ", "indices"}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"res", "=", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"inds", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{"term", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"temp", "=", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"Tally", "[", 
               RowBox[{"Flatten", "[", "inds", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"_", ",", "2"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"temp", "\[NotEqual]", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"temp", "=", 
              RowBox[{
               RowBox[{"Transpose", "[", "temp", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"temp", "=", 
              RowBox[{"{", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"replacements", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"temp", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
               RowBox[{"SumIndex", "[", "i", "]"}]}], "\[IndentingNewLine]", 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "temp", "]"}]}], "}"}]}], "]"}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"term", "/.", "replacements"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"term", ",", "res"}], "}"}]}], "\[IndentingNewLine]", 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Length", "[", "res", "]"}], "-", "1"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"x", "=", 
           RowBox[{"res", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "res", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"y", "=", 
              RowBox[{"res", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"res", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"sign", "=", 
                    RowBox[{"CompareOps", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}], ")"}], "\[Equal]", 
                  "0"}], ")"}], ",", 
                RowBox[{"res", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{"x", ",", 
                  RowBox[{"sign", " ", 
                   RowBox[{"res", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], 
               "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"temp", "=", 
           RowBox[{"GatherBy", "[", 
            RowBox[{"res", ",", "First"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"temp", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Total", "[", 
                 RowBox[{"temp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "temp", "]"}]}], "}"}]}], "]"}]}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"res", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
             "&"}]}], "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"res", ",", 
         RowBox[{"_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "==", " ", "0"}], ")"}], 
            "&"}], ")"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Auxiliarly", " ", "function", " ", "that", " ", "computes", " ", 
     "multiple", " ", "covariant", " ", "derivatives", " ", 
     SubscriptBox[
      RowBox[{"on", " ", "[", 
       SubscriptBox["b", 
        RowBox[{";", "..."}]], "]"}], 
      RowBox[{
       RowBox[{";", "i"}], ",", "j", ",", "..."}]], " ", 
     RowBox[{"where", " ", "[", 
      RowBox[{
       RowBox[{"b", ";"}], "..."}], "]"}], " ", "is", " ", "provided", " ", 
     "in", " ", "results", " ", "and", " ", "derivs"}], "=", 
    RowBox[{"{", 
     RowBox[{"\"\<i\>\"", ",", "\"\<j\>\"", ",", "..."}], "}"}]}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"derb", "[", 
   RowBox[{"result_", ",", "derivs_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", "=", "result"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Length", "[", "derivs", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"MapAt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Append", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"derivs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "&"}], ",", 
                "\[IndentingNewLine]", "el", ",", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "i", ",", "2"}], "}"}]}], 
               "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"el", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], 
             "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"el", ",", "res"}], "}"}]}], "\[IndentingNewLine]", 
           "]"}], ",", "1"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.876931503766122*^9, 3.876931599818873*^9}, {
   3.876931816395846*^9, 3.8769318751259336`*^9}, {3.876931938037718*^9, 
   3.876931946740385*^9}, {3.876932001198462*^9, 3.8769320014160557`*^9}, {
   3.876932117258032*^9, 3.876932169308763*^9}, 3.876932238054751*^9, {
   3.876932268983976*^9, 3.876932270365629*^9}, {3.876932399945238*^9, 
   3.876932441557186*^9}, {3.8769324790086184`*^9, 3.876932489335058*^9}, {
   3.87693264808971*^9, 3.876932670462351*^9}, {3.8769343086634073`*^9, 
   3.8769343119946337`*^9}, {3.877185417748948*^9, 3.87718541825413*^9}, {
   3.877191944971805*^9, 3.877191946846251*^9}, {3.877192061995933*^9, 
   3.877192067078318*^9}, {3.877192169738302*^9, 3.877192194573326*^9}, 
   3.877192228877228*^9, 3.877192272523403*^9, {3.877192307006772*^9, 
   3.877192503218087*^9}, {3.877192656463551*^9, 3.877192657046607*^9}, {
   3.877192771172423*^9, 3.877192902573674*^9}, {3.8771929777012653`*^9, 
   3.877192977761352*^9}, {3.877193008375903*^9, 3.877193015571294*^9}, {
   3.877193109419807*^9, 3.877193113353174*^9}, {3.877193205026928*^9, 
   3.877193205276888*^9}, 3.8771934032273273`*^9, {3.877193455298793*^9, 
   3.877193495522087*^9}, {3.877193651485558*^9, 3.877193690147745*^9}, {
   3.877193734445614*^9, 3.8771937355068207`*^9}, {3.877193924230063*^9, 
   3.877193924322151*^9}, {3.877193975981379*^9, 3.8771939760511*^9}, 
   3.877194016061573*^9, {3.877194503466689*^9, 3.877194525310678*^9}, {
   3.8771946635628157`*^9, 3.877194682956543*^9}, {3.877194761076066*^9, 
   3.8771947638170643`*^9}, {3.877195739611676*^9, 3.877195783116466*^9}, {
   3.8771958662384033`*^9, 3.8771958938231297`*^9}, {3.8772007751655073`*^9, 
   3.877200790442204*^9}, {3.877204104966765*^9, 3.8772041065238237`*^9}, {
   3.877204966778064*^9, 3.877205082544826*^9}, {3.877206058070488*^9, 
   3.877206189711995*^9}, {3.877206248450447*^9, 3.877206273273137*^9}, {
   3.877207267694777*^9, 3.8772072702104*^9}, {3.8772073171920347`*^9, 
   3.8772073359132967`*^9}, {3.877207437635879*^9, 3.877207495444241*^9}, {
   3.8772075858849163`*^9, 3.877207620149928*^9}, {3.877207784063402*^9, 
   3.877207786947032*^9}, {3.877207857635385*^9, 3.877207918492545*^9}, {
   3.8772079651073914`*^9, 3.87720796584687*^9}, {3.8772080082249527`*^9, 
   3.877208013894236*^9}, {3.8772088947443733`*^9, 3.877208904826254*^9}, {
   3.877208938602765*^9, 3.877208974195198*^9}, {3.8772090069984417`*^9, 
   3.877209016047728*^9}, {3.877209139418817*^9, 3.8772093769854307`*^9}, {
   3.877209468091454*^9, 3.8772095942331963`*^9}, {3.8772098079638567`*^9, 
   3.8772098346382227`*^9}, {3.8772099168080797`*^9, 3.877209921725066*^9}, {
   3.87720997135115*^9, 3.877210145386965*^9}, {3.87721022984048*^9, 
   3.877210231376986*^9}, {3.877210634523361*^9, 3.877210638563683*^9}, {
   3.8772107047369967`*^9, 3.8772107860240173`*^9}, {3.877210824572824*^9, 
   3.877210825524284*^9}, {3.8772108710615177`*^9, 3.877210894979781*^9}, {
   3.877210935854146*^9, 3.8772109698171577`*^9}, {3.877211008772686*^9, 
   3.877211009837537*^9}, {3.877211339275876*^9, 3.877211342734249*^9}, {
   3.877211472556891*^9, 3.877211475137694*^9}, {3.877212419245719*^9, 
   3.877212420199719*^9}, {3.877212563746147*^9, 3.877212565753921*^9}, {
   3.877212596446657*^9, 3.877212599533098*^9}, {3.8772126934041843`*^9, 
   3.877212693826634*^9}, {3.877215231021006*^9, 3.877215270620885*^9}, {
   3.877247006050973*^9, 3.877247006264451*^9}, {3.877247359261483*^9, 
   3.877247372542075*^9}, {3.87724764729606*^9, 3.877247651384922*^9}, {
   3.877247682323267*^9, 3.877247712168022*^9}, {3.87724776914916*^9, 
   3.877247857595083*^9}, 3.877247907911448*^9, 3.8772479678905087`*^9, 
   3.877248018838265*^9, {3.877248623917893*^9, 3.877248626135392*^9}, {
   3.877262417315715*^9, 3.87726243990228*^9}, {3.877262480777199*^9, 
   3.877262480851712*^9}, {3.877262662113968*^9, 3.877262742071085*^9}, {
   3.8772629011588297`*^9, 3.877262906335628*^9}, {3.877273917560934*^9, 
   3.877273974988062*^9}, {3.8772740057468557`*^9, 3.877274082761965*^9}, {
   3.8772742198905087`*^9, 3.877274285974753*^9}, 3.8772746425521584`*^9, {
   3.877276600664598*^9, 3.8772766331736794`*^9}, 3.877276665679099*^9, {
   3.877285317806579*^9, 3.8772853626721354`*^9}, {3.877285410723522*^9, 
   3.877285419161524*^9}, {3.8772854766533117`*^9, 3.877285524154235*^9}, {
   3.877285557912888*^9, 3.877285558628634*^9}, {3.8772857166658487`*^9, 
   3.8772857175119743`*^9}, {3.877285778927951*^9, 3.877285780624707*^9}, 
   3.87728581498403*^9, {3.8772863264376917`*^9, 3.87728632974538*^9}, 
   3.877286878110489*^9, {3.877286952278673*^9, 3.877286956944326*^9}, {
   3.877287183037797*^9, 3.8772872264066963`*^9}, {3.877287668709292*^9, 
   3.877287694474743*^9}, {3.877287789965662*^9, 3.877287849607544*^9}, {
   3.877287991950779*^9, 3.877287999486175*^9}, {3.877288378107778*^9, 
   3.8772883942241573`*^9}, {3.8772884331296062`*^9, 
   3.8772884424883957`*^9}, {3.877288827468726*^9, 3.877288911765697*^9}, {
   3.8772889939189672`*^9, 3.877289023698998*^9}, {3.87732973502967*^9, 
   3.877329735104577*^9}, {3.877452823142449*^9, 3.877452828842792*^9}, {
   3.877452881684784*^9, 3.8774528862641077`*^9}, {3.877452917985607*^9, 
   3.87745291935774*^9}, {3.877452955555359*^9, 3.877452972994437*^9}, {
   3.8774531725669403`*^9, 3.877453214124558*^9}, {3.877453713738312*^9, 
   3.8774537422814302`*^9}, {3.877453872309029*^9, 3.877453874634056*^9}, 
   3.8777806756948338`*^9, {3.877874327657552*^9, 3.877874631986219*^9}, {
   3.8778747690510187`*^9, 3.877874770698542*^9}, {3.877875235926545*^9, 
   3.8778752367020607`*^9}, {3.8778752706241217`*^9, 3.877875291949135*^9}, {
   3.877876037634823*^9, 3.877876043433085*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"2ff64ebb-870f-43a4-bfee-7ba235840ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions of error messages", "Subsubsection",
 CellChangeTimes->{{3.87728597426234*^9, 
  3.8772859789606867`*^9}},ExpressionUUID->"0c9ce28f-135a-4a59-a229-\
114b1c995f14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HeatKernelCoefficient", "::", "strings"}], "=", 
   "\"\<Argument `1` must be a list of strings\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HeatKernelCoefficient", "::", "conflict"}], "=", 
   "\"\<Conflict of indices. The indices `1`, are already used as summation \
indices. Change names or change the function SumIndices\>\""}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.87728944797779*^9, 3.87728957153926*^9}, {
  3.877334986408218*^9, 3.8773349885656557`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"263f7656-2be5-48f0-b08e-f35502ddf826"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Main functions", "Subsection",
 CellChangeTimes->{{3.877248026261299*^9, 3.877248030239732*^9}, 
   3.877335162162425*^9, {3.877780279982875*^9, 
   3.877780281239255*^9}},ExpressionUUID->"90029da4-fbea-4f0d-8e32-\
1cc2b780ee67"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "calculates", " ", "the", " ", "HK", " ", 
     "coefficient", " ", 
     RowBox[{
      SubscriptBox["b", 
       RowBox[{
        RowBox[{"2", "n"}], ";", 
        RowBox[{"\[Mu]\[Nu]", "..."}]}]], ".", " ", "The"}], " ", "argument", 
     " ", "n2", " ", "equals", " ", "2", 
     RowBox[{"n", ".", " ", "The"}], " ", "\[IndentingNewLine]", "argument", 
     " ", "derivs", " ", "should", " ", "be", " ", "given", " ", "as", " ", 
     "a", " ", "list", " ", "of", " ", "strings", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<\[Nu]\>\"", ",", "..."}], "}"}], 
     "\[IndentingNewLine]", "The", " ", "output", " ", "is", " ", "of", " ", 
     "the", " ", "form", " ", 
     RowBox[{"{", 
      RowBox[{"term1", ",", "term2", ",", ".."}], "}"}], " ", "with", " ", 
     "\[IndentingNewLine]", "term"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"op1", ",", "op2", ",", "..."}], "}"}], ",", "weight"}], 
       "}"}], " ", "where", " ", "op", " ", "is", " ", "either", " ", "of", 
      " ", "the", " ", "form", " ", "\[IndentingNewLine]", "op"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"\[Nu]", "..."}]}], "}"}]}], "}"}], " ", "representing", 
       " ", 
       SubscriptBox["X", 
        RowBox[{";", 
         RowBox[{"\[Mu]\[Nu]", "..."}]}]], " ", "or", " ", "of", " ", "the", 
       " ", "form", " ", "op"}], "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Rho]", ",", "\[Sigma]", ",", "..."}], "}"}]}], "}"}], 
       " ", "representing", " ", 
       SubscriptBox["F", 
        RowBox[{"\[AliasDelimiter]", 
         RowBox[{"\[Mu]\[Nu]", ";", 
          RowBox[{"\[Rho]\[Sigma]", "..."}]}]}]]}]}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HeatKernelCoefficient", "[", 
     RowBox[{"n2_", ",", "derivs_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nD", ",", "indnum", ",", "bnindnum", ",", "compl", ",", "omegaindnum",
         ",", "temp", ",", "replist", ",", "bnind", ",", "omegaind", ",", 
        "contribution\[CapitalOmega]", ",", "contributionD2", ",", 
        "contributionX", ",", "sumind", ",", "n", ",", "Xindnum", ",", "Xind",
         ",", "conflint"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Apply", "[", 
           RowBox[{"And", ",", 
            RowBox[{"Map", "[", 
             RowBox[{"StringQ", ",", "derivs"}], "]"}]}], "]"}], "\[Equal]", 
          "False"}], ",", " ", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"HeatKernelCoefficient", "::", "strings"}], ",", 
            "derivs"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"nD", "=", 
        RowBox[{"Length", "[", "derivs", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"replist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"i", "\[Rule]", 
           RowBox[{"derivs", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "nD"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"indnum", "=", 
        RowBox[{"Range", "[", 
         RowBox[{"1", ",", "nD"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "n2", "]"}], ",", 
         RowBox[{"n", "=", 
          RowBox[{"n2", "/", "2"}]}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"nD", "\[Equal]", "0"}], ",", 
            RowBox[{"Return", "[", 
             RowBox[{"{", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", "1"}], "}"}], "}"}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"nD", "\[Equal]", "1"}], ",", 
            RowBox[{"Return", "[", 
             RowBox[{"{", "}"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"conflint", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{"derivs", ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"SumIndex", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}],
            ")"}], "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"HeatKernelCoefficient", "::", "conflict"}], ",", 
            "conflint"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"The", " ", 
         SuperscriptBox["D", 
          RowBox[{"2", " "}]], 
         SubscriptBox["b", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}]}]], " ", "contribution"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"sumind", "=", 
        RowBox[{"SumIndex", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"sumind", ",", "sumind"}], "}"}], ",", "derivs"}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"contributionD2", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", ">", "0"}], ",", 
          RowBox[{"HeatKernelCoefficient", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"sumind", ",", "sumind"}], "}"}], ",", "derivs"}], 
             "]"}]}], "]"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"The", " ", "X", " ", 
         SubscriptBox["b", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}]}]], " ", "contribution"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"bnindnum", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{"indnum", ",", "nD"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Xindnum", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{"indnum", ",", "el"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"el", ",", "bnindnum"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"bnind", "=", 
        RowBox[{"bnindnum", "/.", "replist"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Xind", "=", 
        RowBox[{"Xindnum", "/.", "replist"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"contributionX", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", ">", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"distribute", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"Xind", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "}"}], ",", 
                RowBox[{"HeatKernelCoefficient", "[", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"bnind", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "bnind", "]"}]}], "}"}]}], "]"}], ",", 
            "1"}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Now", ",", " ", 
         RowBox[{"the", " ", "\[CapitalOmega]", " ", 
          SubscriptBox["b", 
           RowBox[{"2", "n"}]], " ", 
          RowBox[{"contribution", ":"}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nD", "<", "2"}], ",", " ", 
         RowBox[{"Return", "[", 
          RowBox[{"mult", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{"contributionD2", ",", "contributionX"}], "]"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"n", "/", 
              RowBox[{"(", 
               RowBox[{"nD", "+", "n"}], ")"}]}]}]}], "]"}], "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"bnindnum", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{"indnum", ",", 
          RowBox[{"nD", "-", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"compl", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{"indnum", ",", "el"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"el", ",", "bnindnum"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"omegaindnum", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"compl", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"compl", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{"temp", ",", "\[IndentingNewLine]", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"compl", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "temp"}], "]"}]}], 
              "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"compl", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], 
           "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "bnindnum", "]"}]}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"bnind", "=", 
        RowBox[{"bnindnum", "/.", "replist"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"omegaind", "=", 
        RowBox[{"omegaindnum", "/.", "replist"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Remove", " ", "any", " ", "occurrences", " ", "of", " ", 
         "\[CapitalOmega]", 
         StyleBox["\[Mu]\[Mu]",
          FontSize->12]}], 
        StyleBox[" ",
         FontSize->12], 
        StyleBox["*)",
         FontSize->12]}], 
       StyleBox["\[IndentingNewLine]",
        FontSize->12], 
       RowBox[{"omegaind", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{"el", ",", "\[IndentingNewLine]", 
            RowBox[{"_", "?", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], "&"}], 
              ")"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"el", ",", "omegaind"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "Remove", " ", "any", " ", "occurrences", " ", "of", " ", 
          "\[CapitalOmega]", 
          StyleBox["\[Mu]\[Nu]",
           FontSize->12]}], 
         StyleBox[";",
          FontSize->12], 
         StyleBox["\[Mu]\[Nu]",
          FontSize->12]}], 
        StyleBox[" ",
         FontSize->12], 
        StyleBox["*)",
         FontSize->12]}], "\[IndentingNewLine]", 
       RowBox[{"omegaind", "=", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"el", "\[NotEqual]", 
              RowBox[{"{", "}"}]}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"el", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], 
              "\[GreaterEqual]", "2"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"el", ",", "\[IndentingNewLine]", 
              RowBox[{"_", "?", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "||", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}]}], ")"}],
                  "&"}], ")"}]}]}], "]"}], ",", "\[IndentingNewLine]", "el"}],
            "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"el", ",", "omegaind"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Distribute", " ", "field", " ", "strengths", "  ", "over", " ", 
         SubscriptBox["b", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}]}]]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"contribution\[CapitalOmega]", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"distribute", "[", 
             RowBox[{
              RowBox[{"omegaind", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"HeatKernelCoefficient", "[", 
               RowBox[{
                RowBox[{"2", "n"}], ",", 
                RowBox[{"bnind", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "bnind", "]"}]}], "}"}]}], "]"}], ",", 
          "1"}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"mult", "[", 
          RowBox[{"contribution\[CapitalOmega]", ",", 
           RowBox[{"I", "/", 
            RowBox[{"(", 
             RowBox[{"n", "+", "nD"}], ")"}]}]}], "]"}], ",", 
         RowBox[{"mult", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"contributionD2", ",", "contributionX"}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"n", "/", 
             RowBox[{"(", 
              RowBox[{"n", "+", "nD"}], ")"}]}]}]}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Version", " ", "of", " ", "b", " ", "which", " ", 
     RowBox[{"computes", " ", "[", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{
         RowBox[{"2", "n"}], ";", "derivsx", ";", "derivsy"}]], 
       RowBox[{"(", 
        RowBox[{"x", ",", "y"}], ")"}]}], "]"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HeatKernelCoefficient", "[", 
     RowBox[{"n2_", ",", "derivsx_", ",", "derivsy_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nD", ",", "ind", ",", "ind1", ",", "ind2", ",", "replacements", ",", 
        "derivsxnew", ",", "res2"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Apply", "[", 
           RowBox[{"And", ",", 
            RowBox[{"Map", "[", 
             RowBox[{"StringQ", ",", "derivsx"}], "]"}]}], "]"}], "\[Equal]", 
          "False"}], ",", " ", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"HeatKernelCoefficient", "::", "strings"}], ",", 
            "derivsx"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Apply", "[", 
           RowBox[{"And", ",", 
            RowBox[{"Map", "[", 
             RowBox[{"StringQ", ",", "derivsy"}], "]"}]}], "]"}], "\[Equal]", 
          "False"}], ",", " ", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"HeatKernelCoefficient", "::", "strings"}], ",", 
            "derivsy"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "n2", "]"}], ",", 
         RowBox[{"n", "=", 
          RowBox[{"n2", "/", "2"}]}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"nD", "\[Equal]", "0"}], ",", 
            RowBox[{"Return", "[", 
             RowBox[{"{", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", "1"}], "}"}], "}"}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"nD", "\[Equal]", "1"}], ",", 
            RowBox[{"Return", "[", 
             RowBox[{"{", "}"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"nD", "=", 
        RowBox[{"Length", "[", "derivsy", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind", "=", 
        RowBox[{"Range", "[", "nD", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind1", "=", 
        RowBox[{"Subsets", "[", "ind", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind2", "=", 
        RowBox[{"Map", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{"ind", ",", "#"}], "]"}], "&"}], ",", 
          "\[IndentingNewLine]", "ind1"}], "\[IndentingNewLine]", "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"replacements", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"i", "\[Rule]", 
           RowBox[{"derivsy", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "ind"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"derivsxnew", "=", 
        RowBox[{"Map", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"derivsx", ",", "#"}], "]"}], "&"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{"Reverse", ",", "ind1"}], "]"}], "/.", "replacements"}]}],
          "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind2", "=", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{"Reverse", ",", "ind2"}], "]"}], "/.", "replacements"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"res2", "=", 
             RowBox[{"derb", "[", 
              RowBox[{
               RowBox[{"HeatKernelCoefficient", "[", 
                RowBox[{"n2", ",", 
                 RowBox[{"derivsxnew", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"ind2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"MapAt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"nD", "-", 
                    RowBox[{"Length", "[", 
                    RowBox[{"ind2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ")"}]}], "*", 
                  "#"}], "&"}], ",", "el", ",", 
                RowBox[{"-", "1"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"el", ",", "res2"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ind2", "]"}]}], "}"}]}], "]"}], ",", 
         "1"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.876931503766122*^9, 3.876931599818873*^9}, {
   3.876931816395846*^9, 3.8769318751259336`*^9}, {3.876931938037718*^9, 
   3.876931946740385*^9}, {3.876932001198462*^9, 3.8769320014160557`*^9}, {
   3.876932117258032*^9, 3.876932169308763*^9}, 3.876932238054751*^9, {
   3.876932268983976*^9, 3.876932270365629*^9}, {3.876932399945238*^9, 
   3.876932441557186*^9}, {3.8769324790086184`*^9, 3.876932489335058*^9}, {
   3.87693264808971*^9, 3.876932670462351*^9}, {3.8769343086634073`*^9, 
   3.8769343119946337`*^9}, {3.877185417748948*^9, 3.87718541825413*^9}, {
   3.877191944971805*^9, 3.877191946846251*^9}, {3.877192061995933*^9, 
   3.877192067078318*^9}, {3.877192169738302*^9, 3.877192194573326*^9}, 
   3.877192228877228*^9, 3.877192272523403*^9, {3.877192307006772*^9, 
   3.877192503218087*^9}, {3.877192656463551*^9, 3.877192657046607*^9}, {
   3.877192771172423*^9, 3.877192902573674*^9}, {3.8771929777012653`*^9, 
   3.877192977761352*^9}, {3.877193008375903*^9, 3.877193015571294*^9}, {
   3.877193109419807*^9, 3.877193113353174*^9}, {3.877193205026928*^9, 
   3.877193205276888*^9}, 3.8771934032273273`*^9, {3.877193455298793*^9, 
   3.877193495522087*^9}, {3.877193651485558*^9, 3.877193690147745*^9}, {
   3.877193734445614*^9, 3.8771937355068207`*^9}, {3.877193924230063*^9, 
   3.877193924322151*^9}, {3.877193975981379*^9, 3.8771939760511*^9}, 
   3.877194016061573*^9, {3.877194503466689*^9, 3.877194525310678*^9}, {
   3.8771946635628157`*^9, 3.877194682956543*^9}, {3.877194761076066*^9, 
   3.8771947638170643`*^9}, {3.877195739611676*^9, 3.877195783116466*^9}, {
   3.8771958662384033`*^9, 3.8771958938231297`*^9}, {3.8772007751655073`*^9, 
   3.877200790442204*^9}, {3.877204104966765*^9, 3.8772041065238237`*^9}, {
   3.877204966778064*^9, 3.877205082544826*^9}, {3.877206058070488*^9, 
   3.877206189711995*^9}, {3.877206248450447*^9, 3.877206273273137*^9}, {
   3.877207267694777*^9, 3.8772072702104*^9}, {3.8772073171920347`*^9, 
   3.8772073359132967`*^9}, {3.877207437635879*^9, 3.877207495444241*^9}, {
   3.8772075858849163`*^9, 3.877207620149928*^9}, {3.877207784063402*^9, 
   3.877207786947032*^9}, {3.877207857635385*^9, 3.877207918492545*^9}, {
   3.8772079651073914`*^9, 3.87720796584687*^9}, {3.8772080082249527`*^9, 
   3.877208013894236*^9}, {3.8772088947443733`*^9, 3.877208904826254*^9}, {
   3.877208938602765*^9, 3.877208974195198*^9}, {3.8772090069984417`*^9, 
   3.877209016047728*^9}, {3.877209139418817*^9, 3.8772093769854307`*^9}, {
   3.877209468091454*^9, 3.8772095942331963`*^9}, {3.8772098079638567`*^9, 
   3.8772098346382227`*^9}, {3.8772099168080797`*^9, 3.877209921725066*^9}, {
   3.87720997135115*^9, 3.877210145386965*^9}, {3.87721022984048*^9, 
   3.877210231376986*^9}, {3.877210634523361*^9, 3.877210638563683*^9}, {
   3.8772107047369967`*^9, 3.8772107860240173`*^9}, {3.877210824572824*^9, 
   3.877210825524284*^9}, {3.8772108710615177`*^9, 3.877210894979781*^9}, {
   3.877210935854146*^9, 3.8772109698171577`*^9}, {3.877211008772686*^9, 
   3.877211009837537*^9}, {3.877211339275876*^9, 3.877211342734249*^9}, {
   3.877211472556891*^9, 3.877211475137694*^9}, {3.877212419245719*^9, 
   3.877212420199719*^9}, {3.877212563746147*^9, 3.877212565753921*^9}, {
   3.877212596446657*^9, 3.877212599533098*^9}, {3.8772126934041843`*^9, 
   3.877212693826634*^9}, {3.877215231021006*^9, 3.877215270620885*^9}, {
   3.877247006050973*^9, 3.877247006264451*^9}, {3.877247359261483*^9, 
   3.877247372542075*^9}, {3.87724764729606*^9, 3.877247651384922*^9}, {
   3.877247682323267*^9, 3.877247712168022*^9}, {3.87724776914916*^9, 
   3.877247857595083*^9}, 3.877247907911448*^9, 3.8772479678905087`*^9, {
   3.877248018838265*^9, 3.877248067935959*^9}, {3.877248100442279*^9, 
   3.877248207218504*^9}, {3.877248262216854*^9, 3.877248288569309*^9}, {
   3.877248327471766*^9, 3.877248332886044*^9}, {3.877248710846485*^9, 
   3.8772489231050177`*^9}, {3.877248962185198*^9, 3.877248962269794*^9}, {
   3.877250450905381*^9, 3.877250502675386*^9}, {3.8772505353675957`*^9, 
   3.877250704400125*^9}, {3.8772507592534018`*^9, 3.8772508289675198`*^9}, {
   3.877250927384263*^9, 3.877250983873728*^9}, {3.8772510379156237`*^9, 
   3.877251042345593*^9}, {3.877251087327939*^9, 3.8772511120380077`*^9}, {
   3.877251785008412*^9, 3.877251785617825*^9}, {3.8772521796926613`*^9, 
   3.877252181055567*^9}, {3.877252333701199*^9, 3.877252335067182*^9}, {
   3.877252861246334*^9, 3.877252938660708*^9}, {3.877261273370441*^9, 
   3.877261292985835*^9}, {3.877261696997139*^9, 3.8772616980375423`*^9}, {
   3.8772618707431498`*^9, 3.877261871325704*^9}, {3.87726347030974*^9, 
   3.877263472386354*^9}, {3.877274696925436*^9, 3.877274697049982*^9}, {
   3.8772753268891277`*^9, 3.8772753327465878`*^9}, {3.877275493540297*^9, 
   3.877275496045341*^9}, {3.877275665515357*^9, 3.87727566849128*^9}, {
   3.877277096127138*^9, 3.877277206414912*^9}, 3.877277288009005*^9, {
   3.877282540266158*^9, 3.87728271775098*^9}, {3.877282752050479*^9, 
   3.877282804730383*^9}, {3.877282923862237*^9, 3.877282969414459*^9}, {
   3.877283341900103*^9, 3.8772834699577007`*^9}, {3.8772837292320147`*^9, 
   3.877283730663314*^9}, {3.877283799808207*^9, 3.877283868686849*^9}, {
   3.8772839980245247`*^9, 3.8772840101879396`*^9}, {3.877284065956892*^9, 
   3.8772840660063963`*^9}, {3.87728417452*^9, 3.877284188198991*^9}, {
   3.877284218523308*^9, 3.8772842215308447`*^9}, 3.877284551848221*^9, {
   3.877284588913562*^9, 3.877284624893219*^9}, {3.877284851763978*^9, 
   3.877284871932921*^9}, {3.87728496049638*^9, 3.877284963825954*^9}, {
   3.877285222348461*^9, 3.877285227138657*^9}, 3.877285771169656*^9, {
   3.877285874851027*^9, 3.877285882753039*^9}, 3.877285957469973*^9, {
   3.877285994991235*^9, 3.877286024720028*^9}, {3.8772870162950783`*^9, 
   3.877287018816514*^9}, 3.877287618429476*^9, {3.877289095111053*^9, 
   3.877289161479735*^9}, {3.8772891933592243`*^9, 3.877289212217133*^9}, {
   3.877289242522155*^9, 3.877289409677266*^9}, {3.8772895913703012`*^9, 
   3.87728960275142*^9}, {3.877289649770465*^9, 3.877289661425344*^9}, 
   3.8772933252041073`*^9, {3.877293363366579*^9, 3.877293371674526*^9}, {
   3.877334860384101*^9, 3.877334957971931*^9}, {3.877335004394268*^9, 
   3.8773350243690157`*^9}, {3.877780487652286*^9, 3.877780512993902*^9}, 
   3.877780679470755*^9},
 CellLabel->
  "In[252]:=",ExpressionUUID->"831e49ad-5e8e-49f4-81ce-b676816ea919"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8772752783821898`*^9, 3.8772754823573723`*^9},
 CellLabel->
  "In[254]:=",ExpressionUUID->"7e68a9c7-539d-4cbe-8b81-282f8a46f986"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{3.8771925348972263`*^9, 3.8771925352716217`*^9}, {
  3.87726123082638*^9, 3.877261232272635*^9}, {3.877287357787908*^9, 
  3.8772873580555477`*^9}},ExpressionUUID->"c1621548-baae-401f-945a-\
a4f85d5135dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "These", " ", "functions", " ", "calculate", " ", "the", " ", "HK", " ", 
     "coefficient", " ", 
     SubscriptBox["b", 
      RowBox[{
       RowBox[{"2", "n"}], ";", 
       RowBox[{"\[Mu]\[Nu]", "..."}]}]], " ", "and", " ", 
     SubscriptBox["b", 
      RowBox[{
       RowBox[{"2", "n"}], ";", 
       RowBox[{"\[Mu]\[Nu]", "..."}], ";", 
       RowBox[{"\[Rho]\[Sigma]", "..."}]}]], " ", 
     RowBox[{"respectively", ".", " ", "The"}], " ", "argument", " ", "n2", 
     " ", "equals", " ", "2", 
     RowBox[{"n", ".", " ", "The"}], " ", "argument", " ", "derivs", " ", 
     "should", " ", "be", " ", "given", " ", "as", " ", "a", " ", "list", " ",
      "of", " ", "strings", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<\[Nu]\>\"", ",", "..."}], "}"}]}], 
    ",", " ", 
    RowBox[{
    "repeated", " ", "indices", " ", "are", " ", "assumed", " ", "to", " ", 
     "be", " ", "summed"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"n2_", ",", "derivs_"}], "]"}], ":=", 
     RowBox[{"Output", "[", 
      RowBox[{"Curb", "[", 
       RowBox[{"HeatKernelCoefficient", "[", 
        RowBox[{"n2", ",", "derivs"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"n2_", ",", "derivsx_", ",", "derivsy_"}], "]"}], ":=", 
     RowBox[{"Output", "[", 
      RowBox[{"Curb", "[", 
       RowBox[{"HeatKernelCoefficient", "[", 
        RowBox[{"n2", ",", "derivsx", ",", "derivsy"}], "]"}], "]"}], "]"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877192537769891*^9, 3.8771926135459023`*^9}, {
   3.877192690516838*^9, 3.877192691033085*^9}, {3.8771929403466988`*^9, 
   3.8771929489005623`*^9}, {3.877193023930188*^9, 3.877193042253632*^9}, {
   3.877193515839095*^9, 3.877193569897028*^9}, {3.877193898288982*^9, 
   3.877193900479375*^9}, {3.877194044974193*^9, 3.877194047112481*^9}, {
   3.877194097561152*^9, 3.877194101868237*^9}, {3.877194162071157*^9, 
   3.8771941664365664`*^9}, {3.877194702395218*^9, 3.877194731135702*^9}, {
   3.877194775618918*^9, 3.877194775671975*^9}, {3.877194841400226*^9, 
   3.877194841481351*^9}, {3.8771950151274147`*^9, 3.8771950495665894`*^9}, {
   3.877195484977157*^9, 3.877195494700664*^9}, {3.87719553452708*^9, 
   3.8771955346004972`*^9}, {3.8771959284072943`*^9, 3.877195933041998*^9}, {
   3.8771962864694977`*^9, 3.877196300857435*^9}, {3.8771963411602497`*^9, 
   3.877196342726223*^9}, {3.877196489848056*^9, 3.877196497282411*^9}, {
   3.877200803242444*^9, 3.877200805672647*^9}, {3.877200979967018*^9, 
   3.87720098840096*^9}, {3.877201977005208*^9, 3.8772020014078207`*^9}, {
   3.877202477491934*^9, 3.877202482670446*^9}, {3.877202520979774*^9, 
   3.877202522124175*^9}, {3.877202557946347*^9, 3.8772025682742767`*^9}, {
   3.877202610091962*^9, 3.877202642636681*^9}, {3.877202733211581*^9, 
   3.877202782991973*^9}, {3.877203919070397*^9, 3.8772039419662046`*^9}, {
   3.877204321183753*^9, 3.8772043420440073`*^9}, {3.877204422959631*^9, 
   3.8772044530362053`*^9}, {3.8772051755261793`*^9, 3.877205180125011*^9}, {
   3.8772062064355783`*^9, 3.877206217600925*^9}, {3.877248679193357*^9, 
   3.877248684609303*^9}, {3.877250086594269*^9, 3.877250094148118*^9}, {
   3.8772501320673237`*^9, 3.8772501396688843`*^9}, {3.8772519925371323`*^9, 
   3.87725200262323*^9}, {3.877252698598954*^9, 3.877252754112508*^9}, {
   3.87725279784647*^9, 3.877252824004744*^9}, {3.87725295662374*^9, 
   3.8772529578411303`*^9}, {3.8772529880619287`*^9, 
   3.8772529957483597`*^9}, {3.877253177131536*^9, 3.8772531782155657`*^9}, {
   3.877253613100368*^9, 3.877253703440543*^9}, {3.877261236954131*^9, 
   3.877261244250092*^9}, {3.877261874575838*^9, 3.8772619022692757`*^9}, 
   3.8772619464908857`*^9, {3.87727431969493*^9, 3.877274319764352*^9}, {
   3.877274402103351*^9, 3.8772744071931143`*^9}, {3.877275712694215*^9, 
   3.877275712772644*^9}, {3.877275768701353*^9, 3.8772757700095997`*^9}, {
   3.877276723936302*^9, 3.877276731018911*^9}, {3.877279938507139*^9, 
   3.87727996912516*^9}, {3.8772800918742437`*^9, 3.8772801079735403`*^9}, {
   3.877280159743041*^9, 3.877280162670644*^9}, {3.877296809161146*^9, 
   3.8772968095765123`*^9}, {3.8772969976299353`*^9, 3.8772969980355*^9}, {
   3.877297038812578*^9, 3.8772970766433764`*^9}, {3.877297185558895*^9, 
   3.877297186262066*^9}, {3.877297225831263*^9, 3.877297232216773*^9}, {
   3.877297271736801*^9, 3.877297280157373*^9}, {3.877329756676063*^9, 
   3.877329761560287*^9}, {3.877335032361122*^9, 3.877335113634357*^9}, {
   3.8773352261638727`*^9, 3.877335234740897*^9}, {3.8773353046854897`*^9, 
   3.877335369566778*^9}, 3.877335426982129*^9, {3.879930949015633*^9, 
   3.879931004346806*^9}, {3.879931046550288*^9, 
   3.8799310700867443`*^9}},ExpressionUUID->"4e5042f5-1674-418f-be8e-\
13bc30aea516"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<\[Nu]\>\""}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[InvisibleComma]\[Mu]\>\"", ",", "\"\<\[Nu]\>\""}], "}"}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", "\"\<\[Mu]\>\"", "}"}], ",", 
   RowBox[{"{", "\"\<\[Nu]\>\"", "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.877192537769891*^9, 3.8771926135459023`*^9}, {
   3.877192690516838*^9, 3.877192691033085*^9}, {3.8771929403466988`*^9, 
   3.8771929489005623`*^9}, {3.877193023930188*^9, 3.877193042253632*^9}, {
   3.877193515839095*^9, 3.877193569897028*^9}, {3.877193898288982*^9, 
   3.877193900479375*^9}, {3.877194044974193*^9, 3.877194047112481*^9}, {
   3.877194097561152*^9, 3.877194101868237*^9}, {3.877194162071157*^9, 
   3.8771941664365664`*^9}, {3.877194702395218*^9, 3.877194731135702*^9}, {
   3.877194775618918*^9, 3.877194775671975*^9}, {3.877194841400226*^9, 
   3.877194841481351*^9}, {3.8771950151274147`*^9, 3.8771950495665894`*^9}, {
   3.877195484977157*^9, 3.877195494700664*^9}, {3.87719553452708*^9, 
   3.8771955346004972`*^9}, {3.8771959284072943`*^9, 3.877195933041998*^9}, {
   3.8771962864694977`*^9, 3.877196300857435*^9}, {3.8771963411602497`*^9, 
   3.877196342726223*^9}, {3.877196489848056*^9, 3.877196497282411*^9}, {
   3.877200803242444*^9, 3.877200805672647*^9}, {3.877200979967018*^9, 
   3.87720098840096*^9}, {3.877201977005208*^9, 3.8772020014078207`*^9}, {
   3.877202477491934*^9, 3.877202482670446*^9}, {3.877202520979774*^9, 
   3.877202522124175*^9}, {3.877202557946347*^9, 3.8772025682742767`*^9}, {
   3.877202610091962*^9, 3.877202642636681*^9}, {3.877202733211581*^9, 
   3.877202782991973*^9}, {3.877203919070397*^9, 3.8772039419662046`*^9}, {
   3.877204321183753*^9, 3.8772043420440073`*^9}, {3.877204422959631*^9, 
   3.8772044530362053`*^9}, {3.8772051755261793`*^9, 3.877205180125011*^9}, {
   3.8772062064355783`*^9, 3.877206217600925*^9}, {3.877248679193357*^9, 
   3.877248684609303*^9}, {3.877250086594269*^9, 3.877250094148118*^9}, {
   3.8772501320673237`*^9, 3.8772501396688843`*^9}, {3.8772519925371323`*^9, 
   3.87725200262323*^9}, {3.877252698598954*^9, 3.877252754112508*^9}, {
   3.87725279784647*^9, 3.877252824004744*^9}, {3.87725295662374*^9, 
   3.8772529578411303`*^9}, {3.8772529880619287`*^9, 
   3.8772529957483597`*^9}, {3.877253177131536*^9, 3.8772531782155657`*^9}, {
   3.877253613100368*^9, 3.877253703440543*^9}, {3.877261236954131*^9, 
   3.877261244250092*^9}, {3.877261874575838*^9, 3.8772619022692757`*^9}, 
   3.8772619464908857`*^9, {3.87727431969493*^9, 3.877274319764352*^9}, {
   3.877274402103351*^9, 3.8772744071931143`*^9}, {3.877275712694215*^9, 
   3.877275712772644*^9}, {3.877275768701353*^9, 3.8772757700095997`*^9}, {
   3.877276723936302*^9, 3.877276731018911*^9}, {3.877279938507139*^9, 
   3.87727996912516*^9}, {3.8772800918742437`*^9, 3.8772801079735403`*^9}, {
   3.877280159743041*^9, 3.877280162670644*^9}, {3.877296809161146*^9, 
   3.8772968095765123`*^9}, {3.8772969976299353`*^9, 3.8772969980355*^9}, {
   3.877297038812578*^9, 3.8772970766433764`*^9}, {3.877297185558895*^9, 
   3.877297186262066*^9}, {3.877297225831263*^9, 3.877297232216773*^9}, {
   3.877297271736801*^9, 3.877297280157373*^9}, {3.877329756676063*^9, 
   3.877329761560287*^9}, {3.877335032361122*^9, 3.877335113634357*^9}, {
   3.8773352261638727`*^9, 3.877335234740897*^9}, {3.8773353046854897`*^9, 
   3.877335369566778*^9}, {3.877335426982129*^9, 3.87733544242804*^9}, {
   3.8773354730081873`*^9, 3.8773354853013697`*^9}, {3.877785969093096*^9, 
   3.877785970276017*^9}, {3.877787400657205*^9, 3.877787436169077*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"afcc2974-2c50-4854-a0ac-f4e1430307f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\[Mu]\[Nu]\\\\\\\"\\\"]\\)\"\>", ",", 
    FractionBox["\[ImaginaryI]", "2"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.877287043796937*^9, 3.877287240988935*^9, 3.877288701581265*^9, 
   3.877296810860593*^9, 3.877296998352701*^9, {3.8772970398669863`*^9, 
   3.877297052705168*^9}, 3.877297232905498*^9, 3.877297280762108*^9, {
   3.8773297455249653`*^9, 3.877329762173718*^9}, 3.877330523879137*^9, {
   3.877335229973057*^9, 3.877335235383349*^9}, {3.877335350329523*^9, 
   3.8773353724098186`*^9}, 3.877335487054756*^9, 3.8777805431247683`*^9, 
   3.8777859710700483`*^9, 3.877787436752413*^9, 3.8783938654653397`*^9, 
   3.878584476448024*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"89c4d1e5-67b3-45cb-b702-029603937551"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\[Nu]\[InvisibleComma]\[Mu]\\\\\\\"\\\"]\\)\"\>", ",", 
    FractionBox["\[ImaginaryI]", "2"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.877287043796937*^9, 3.877287240988935*^9, 3.877288701581265*^9, 
   3.877296810860593*^9, 3.877296998352701*^9, {3.8772970398669863`*^9, 
   3.877297052705168*^9}, 3.877297232905498*^9, 3.877297280762108*^9, {
   3.8773297455249653`*^9, 3.877329762173718*^9}, 3.877330523879137*^9, {
   3.877335229973057*^9, 3.877335235383349*^9}, {3.877335350329523*^9, 
   3.8773353724098186`*^9}, 3.877335487054756*^9, 3.8777805431247683`*^9, 
   3.8777859710700483`*^9, 3.877787436752413*^9, 3.8783938654653397`*^9, 
   3.878584476450492*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"b9fa393b-6378-4cf9-b228-4437ebbf9cc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\[Mu]\[Nu]\\\\\\\"\\\"]\\)\"\>", ",", 
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.877287043796937*^9, 3.877287240988935*^9, 3.877288701581265*^9, 
   3.877296810860593*^9, 3.877296998352701*^9, {3.8772970398669863`*^9, 
   3.877297052705168*^9}, 3.877297232905498*^9, 3.877297280762108*^9, {
   3.8773297455249653`*^9, 3.877329762173718*^9}, 3.877330523879137*^9, {
   3.877335229973057*^9, 3.877335235383349*^9}, {3.877335350329523*^9, 
   3.8773353724098186`*^9}, 3.877335487054756*^9, 3.8777805431247683`*^9, 
   3.8777859710700483`*^9, 3.877787436752413*^9, 3.8783938654653397`*^9, 
   3.878584476451756*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"7c4815d0-99e0-4197-9c49-2ad4c2cdaa90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<\[Nu]\>\"", ",", "\"\<\[Rho]\>\""}], 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<\[Nu]\>\"", ",", "\"\<\[Rho]\>\""}], 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", "\"\<\[Mu]\>\"", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Nu]\>\"", ",", "\"\<\[Rho]\>\""}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<\[Nu]\>\""}], "}"}], ",", 
   RowBox[{"{", "\"\<\[Rho]\>\"", "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.877335547241948*^9, 3.877335553623666*^9}, {
  3.877335588175261*^9, 3.877335666563704*^9}, {3.877366470714485*^9, 
  3.877366485364992*^9}, {3.877368597172577*^9, 3.877368603396667*^9}, {
  3.877784628482136*^9, 3.8777846303441067`*^9}, {3.8777846820137663`*^9, 
  3.877784695022943*^9}, {3.877784729546934*^9, 3.877784738428069*^9}, {
  3.8777847971657467`*^9, 3.877784804240488*^9}, {3.877784903482377*^9, 
  3.877784905525704*^9}, {3.8777850844623823`*^9, 3.877785093992586*^9}, {
  3.877785283045971*^9, 3.877785287607382*^9}, {3.8777856712254333`*^9, 
  3.8777856761151752`*^9}, {3.8780428743183193`*^9, 3.878042874372777*^9}, {
  3.878393830893856*^9, 3.878393879018917*^9}, {3.878393948996298*^9, 
  3.878393958063752*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"06dee6b2-e23d-464e-89b4-6d53fa980099"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Mu]\[Nu];\[Rho]\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Mu]\[Rho];\[Nu]\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "3"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877784804740487*^9, 3.8777849067421703`*^9, 3.877785102532071*^9, 
   3.877785288024639*^9, 3.877785676854144*^9, 3.87804287571414*^9, {
   3.878393862839231*^9, 3.8783938795916452`*^9}, 3.8783939586853733`*^9, 
   3.878584476469871*^9, 3.8786332796444483`*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"9c1cb344-8cdc-4fe8-b6e9-6da7e00b9967"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Nu]\[Mu];\[Rho]\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Rho]\[Mu];\[Nu]\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Rho]\[Nu];\[Mu]\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "6"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877784804740487*^9, 3.8777849067421703`*^9, 3.877785102532071*^9, 
   3.877785288024639*^9, 3.877785676854144*^9, 3.87804287571414*^9, {
   3.878393862839231*^9, 3.8783938795916452`*^9}, 3.8783939586853733`*^9, 
   3.878584476469871*^9, 3.878633279649201*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"8204804c-1f06-4726-abee-adb13e1ae75e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Mu]\[Nu];\[Rho]\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Mu]\[Rho];\[Nu]\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "6"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877784804740487*^9, 3.8777849067421703`*^9, 3.877785102532071*^9, 
   3.877785288024639*^9, 3.877785676854144*^9, 3.87804287571414*^9, {
   3.878393862839231*^9, 3.8783938795916452`*^9}, 3.8783939586853733`*^9, 
   3.878584476469871*^9, 3.878633279651515*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"7599bbe5-33ea-4302-abe3-23df06e4c094"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Mu]\[Nu];\[Rho]\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\[Mu]\[Rho];\[Nu]\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877784804740487*^9, 3.8777849067421703`*^9, 3.877785102532071*^9, 
   3.877785288024639*^9, 3.877785676854144*^9, 3.87804287571414*^9, {
   3.878393862839231*^9, 3.8783938795916452`*^9}, 3.8783939586853733`*^9, 
   3.878584476469871*^9, 3.8786332796528807`*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"0ee72809-c167-46c8-99b9-5c86432ed85f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", "\"\<a\>\"", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "\"\<a\>\"", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.877335547241948*^9, 3.877335553623666*^9}, {
   3.877335588175261*^9, 3.877335666563704*^9}, {3.877366470714485*^9, 
   3.877366485364992*^9}, {3.877368597172577*^9, 3.877368603396667*^9}, {
   3.877784628482136*^9, 3.8777846303441067`*^9}, {3.8777846820137663`*^9, 
   3.877784695022943*^9}, {3.877784729546934*^9, 3.877784738428069*^9}, 
   3.8777847971657467`*^9, {3.878044286639802*^9, 3.878044293495715*^9}, {
   3.878046957092044*^9, 3.878046957437522*^9}, {3.8782166377861767`*^9, 
   3.878216645837141*^9}, {3.879930632291637*^9, 
   3.879930632682028*^9}},ExpressionUUID->"3e5ca09e-c6d8-46d5-9fd4-\
a03275a8d1a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\"\\\"]\\)\"\>", ",", 
    RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8773355967504673`*^9, 3.877335667117087*^9}, 
   3.877366485740604*^9, {3.8773685987338676`*^9, 3.8773686037340307`*^9}, 
   3.877453816178966*^9, 3.877454002399157*^9, 3.877780545813315*^9, {
   3.8777846515566883`*^9, 3.8777846953712797`*^9}, 3.877784738883584*^9, 
   3.8777849224596043`*^9, 3.878044293795775*^9, 3.878046766698956*^9, 
   3.878046957957222*^9, 3.87821664642808*^9, 3.87822448430847*^9, 
   3.8783938655110893`*^9, 3.878584476481969*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"e79d1ca8-dd69-42d8-8fc7-320933a7d1b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";a\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8773355967504673`*^9, 3.877335667117087*^9}, 
   3.877366485740604*^9, {3.8773685987338676`*^9, 3.8773686037340307`*^9}, 
   3.877453816178966*^9, 3.877454002399157*^9, 3.877780545813315*^9, {
   3.8777846515566883`*^9, 3.8777846953712797`*^9}, 3.877784738883584*^9, 
   3.8777849224596043`*^9, 3.878044293795775*^9, 3.878046766698956*^9, 
   3.878046957957222*^9, 3.87821664642808*^9, 3.87822448430847*^9, 
   3.8783938655110893`*^9, 3.8785844764834023`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"ace0afaa-6d9d-4601-b608-ab800a576174"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";a\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "6"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8773355967504673`*^9, 3.877335667117087*^9}, 
   3.877366485740604*^9, {3.8773685987338676`*^9, 3.8773686037340307`*^9}, 
   3.877453816178966*^9, 3.877454002399157*^9, 3.877780545813315*^9, {
   3.8777846515566883`*^9, 3.8777846953712797`*^9}, 3.877784738883584*^9, 
   3.8777849224596043`*^9, 3.878044293795775*^9, 3.878046766698956*^9, 
   3.878046957957222*^9, 3.87821664642808*^9, 3.87822448430847*^9, 
   3.8783938655110893`*^9, 3.8785844764849987`*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"530fcf50-0914-41e4-90e5-6e251b7008a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<a\>\"", ",", "\"\<b\>\"", ",", "\"\<c\>\""}], "}"}], ",", 
   RowBox[{"{", "\"\<d\>\"", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<a\>\"", ",", "\"\<b\>\"", ",", "\"\<c\>\"", ",", "\"\<d\>\""}], 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<a\>\"", ",", "\"\<b\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<c\>\"", ",", "\"\<d\>\""}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<a\>\"", ",", "\"\<b\>\""}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", "\"\<a\>\"", "}"}], ",", 
   RowBox[{"{", "\"\<b\>\"", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<a\>\"", ",", "\"\<b\>\""}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.877335671974658*^9, 3.877335685997333*^9}, {
   3.877335723777233*^9, 3.877335746215641*^9}, {3.87733578770333*^9, 
   3.8773357915266123`*^9}, {3.8777863040956793`*^9, 3.877786346677053*^9}, {
   3.877786398208337*^9, 3.8777864078661957`*^9}, {3.8777867493994007`*^9, 
   3.8777867518233633`*^9}, {3.877874048822747*^9, 3.877874048907935*^9}, {
   3.877874088672407*^9, 3.877874100072219*^9}, {3.8778742020316277`*^9, 
   3.8778742083197813`*^9}, 3.8778742406824207`*^9, 
   3.879930636469173*^9},ExpressionUUID->"c48f6342-8624-4317-8958-\
eb71b8bfbd3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab;cd\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ac;bd\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ad;bc\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"cd\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"bd\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ac\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"bc\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ad\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ad\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"bc\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ac\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"bd\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"cd\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "8"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877335686362153*^9, {3.877335730408662*^9, 3.877335746749156*^9}, 
   3.877335793100073*^9, 3.8777807230529537`*^9, {3.877786317251638*^9, 
   3.8777863469721127`*^9}, 3.877786408633209*^9, 3.877786752492543*^9, 
   3.877874052316719*^9, {3.8778740892561207`*^9, 3.877874101361658*^9}, 
   3.877874203014328*^9, {3.877874234395421*^9, 3.877874240949834*^9}, 
   3.877876069964188*^9, 3.878393865556712*^9, 3.878584476505637*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"67fd2ce0-77d1-45e3-aa06-a78932b83f8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ba;dc\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ca;db\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"da;cb\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]"}], "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"cb;da\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"db;ca\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]"}], "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"dc;ba\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]"}], "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"cb;ad\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ca;bd\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"db;ac\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"da;bc\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"dc;ab\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ba\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"dc\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ca\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"db\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"cb\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"da\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"da\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"cb\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"db\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ca\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"dc\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ba\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877335686362153*^9, {3.877335730408662*^9, 3.877335746749156*^9}, 
   3.877335793100073*^9, 3.8777807230529537`*^9, {3.877786317251638*^9, 
   3.8777863469721127`*^9}, 3.877786408633209*^9, 3.877786752492543*^9, 
   3.877874052316719*^9, {3.8778740892561207`*^9, 3.877874101361658*^9}, 
   3.877874203014328*^9, {3.877874234395421*^9, 3.877874240949834*^9}, 
   3.877876069964188*^9, 3.878393865556712*^9, 3.8785844765085783`*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"2c2bf71a-ed1f-4368-8e60-ee73acf96ae4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab;dc\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]"}], "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab;cd\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ac;bd\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ad;bc\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"dc\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"bc\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ad\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"bd\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"ac\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ac\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"bd\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ad\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"bc\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\",\
 \\\"\\\\\\\"dc\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877335686362153*^9, {3.877335730408662*^9, 3.877335746749156*^9}, 
   3.877335793100073*^9, 3.8777807230529537`*^9, {3.877786317251638*^9, 
   3.8777863469721127`*^9}, 3.877786408633209*^9, 3.877786752492543*^9, 
   3.877874052316719*^9, {3.8778740892561207`*^9, 3.877874101361658*^9}, 
   3.877874203014328*^9, {3.877874234395421*^9, 3.877874240949834*^9}, 
   3.877876069964188*^9, 3.878393865556712*^9, 3.87858447651231*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"585b17eb-0eba-4a00-8759-f2f7c042a19d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\",\
 \\\"\\\\\\\"\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\
\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\
\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";ab\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "6"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877335686362153*^9, {3.877335730408662*^9, 3.877335746749156*^9}, 
   3.877335793100073*^9, 3.8777807230529537`*^9, {3.877786317251638*^9, 
   3.8777863469721127`*^9}, 3.877786408633209*^9, 3.877786752492543*^9, 
   3.877874052316719*^9, {3.8778740892561207`*^9, 3.877874101361658*^9}, 
   3.877874203014328*^9, {3.877874234395421*^9, 3.877874240949834*^9}, 
   3.877876069964188*^9, 3.878393865556712*^9, 3.878584476516378*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"dccd8e22-50fe-45dd-abcf-aaa54a63d5d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";ab\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\",\
 \\\"\\\\\\\"\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\
\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\
\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ab\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "6"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877335686362153*^9, {3.877335730408662*^9, 3.877335746749156*^9}, 
   3.877335793100073*^9, 3.8777807230529537`*^9, {3.877786317251638*^9, 
   3.8777863469721127`*^9}, 3.877786408633209*^9, 3.877786752492543*^9, 
   3.877874052316719*^9, {3.8778740892561207`*^9, 3.877874101361658*^9}, 
   3.877874203014328*^9, {3.877874234395421*^9, 3.877874240949834*^9}, 
   3.877876069964188*^9, 3.878393865556712*^9, 3.8785844765210743`*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"a6018e04-8486-4324-871f-8ee5f3710b4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";ba\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]"}], "6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";ab\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b;\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "12"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ba\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\",\
 \\\"\\\\\\\"\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\
\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)b\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\
\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)a\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"ba\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "6"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877335686362153*^9, {3.877335730408662*^9, 3.877335746749156*^9}, 
   3.877335793100073*^9, 3.8777807230529537`*^9, {3.877786317251638*^9, 
   3.8777863469721127`*^9}, 3.877786408633209*^9, 3.877786752492543*^9, 
   3.877874052316719*^9, {3.8778740892561207`*^9, 3.877874101361658*^9}, 
   3.877874203014328*^9, {3.877874234395421*^9, 3.877874240949834*^9}, 
   3.877876069964188*^9, 3.878393865556712*^9, 3.878584476523973*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"6a02f0c9-099a-447c-b303-b17b22c2ea1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.877335686362153*^9, {3.877335730408662*^9, 3.877335746749156*^9}, 
   3.877335793100073*^9, 3.8777807230529537`*^9, {3.877786317251638*^9, 
   3.8777863469721127`*^9}, 3.877786408633209*^9, 3.877786752492543*^9, 
   3.877874052316719*^9, {3.8778740892561207`*^9, 3.877874101361658*^9}, 
   3.877874203014328*^9, {3.877874234395421*^9, 3.877874240949834*^9}, 
   3.877876069964188*^9, 3.878393865556712*^9, 3.8785844765265913`*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"8b21a6b6-deb0-43c3-bb7d-389284436810"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<b\>\"", ",", "\"\<a\>\"", ",", "\"\<b\>\"", ",", "\"\<a\>\""}], 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", "\"\<a\>\"", "}"}], ",", 
   RowBox[{"{", "\"\<a\>\"", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"b", "[", 
  RowBox[{"6", ",", 
   RowBox[{"{", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.878394184209755*^9, 3.87839427578058*^9}, {
  3.879930846745743*^9, 3.879930850938932*^9}, {3.879931099389804*^9, 
  3.879931135212264*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"f9112b63-3055-43d9-b9d0-a74346ecce52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"7", " ", "\[ImaginaryI]"}], "30"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "15"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "30"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]"}], "15"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]"}], "15"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]"}], "15"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]"}], "45"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox[
      RowBox[{"8", " ", "\[ImaginaryI]"}], "45"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "15"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "15"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "5"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "15"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.878394205198427*^9, {3.87839423815641*^9, 3.878394276302843*^9}, 
   3.878584476617097*^9, 3.879930851723081*^9, {3.879931112977435*^9, 
   3.879931145147365*^9}},
 CellLabel->
  "Out[397]=",ExpressionUUID->"f4c17e8e-ae67-44a2-8e38-bcd1e307704b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "10"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "30"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "15"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "30"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "45"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "45"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "30"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "90"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["1", "90"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "30"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "10"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\
\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "6"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["2", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["2", "15"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.878394205198427*^9, {3.87839423815641*^9, 3.878394276302843*^9}, 
   3.878584476617097*^9, 3.879930851723081*^9, {3.879931112977435*^9, 
   3.879931145245058*^9}},
 CellLabel->
  "Out[398]=",ExpressionUUID->"22fe5126-5ae1-484b-9e31-fa2906c04ef2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "30"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "10"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "30"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["2", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "30"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "15"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]"}], "45"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]"}], "45"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "30"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "30"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "5"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\);\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox["1", "10"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\
\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"F\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "10"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\"\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*\
SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\
\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\";\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\
\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\\\\\\\\!\\\\\\\\(\\\\\\\\*\
SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"a\\\\\\\\\\\\\\\\\
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"]\\\\\\\\)\
\\\\\\\"\\\"]\\)\"\>", ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\\!\\(\\*SubscriptBox[\\\"\\\\\\\"X\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\"\\\"]\\)\"\>", ",", "\[ImaginaryI]"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.878394205198427*^9, {3.87839423815641*^9, 3.878394276302843*^9}, 
   3.878584476617097*^9, 3.879930851723081*^9, {3.879931112977435*^9, 
   3.8799311453372383`*^9}},
 CellLabel->
  "Out[399]=",ExpressionUUID->"204c1e44-4ea6-4111-b636-fc4b281ff03d"]
}, Open  ]]
}, Closed]]
},
WindowSize->{808, 669},
WindowMargins->{{222, Automatic}, {Automatic, 39}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 516, 12, 109, "Input",ExpressionUUID->"1ad23017-a642-47b5-9ad8-368a3f6bff62"],
Cell[CellGroupData[{
Cell[1099, 36, 261, 4, 81, "Subsection",ExpressionUUID->"e70b2f8c-e6f4-4c4d-b72e-6886d84ff75e"],
Cell[CellGroupData[{
Cell[1385, 44, 173, 3, 67, "Subsubsection",ExpressionUUID->"d44b787c-ba6c-4147-96ad-5f9afb8fdcb5"],
Cell[1561, 49, 6792, 130, 884, "Input",ExpressionUUID->"ed09a69d-58ef-4a5a-a863-06150445915b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8390, 184, 232, 4, 67, "Subsubsection",ExpressionUUID->"70cec449-6c6c-49e3-a239-fd8889babb47"],
Cell[8625, 190, 30601, 715, 4837, "Input",ExpressionUUID->"2ff64ebb-870f-43a4-bfee-7ba235840ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39263, 910, 181, 3, 67, "Subsubsection",ExpressionUUID->"0c9ce28f-135a-4a59-a229-114b1c995f14"],
Cell[39447, 915, 652, 15, 233, "Input",ExpressionUUID->"263f7656-2be5-48f0-b08e-f35502ddf826"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40148, 936, 235, 4, 55, "Subsection",ExpressionUUID->"90029da4-fbea-4f0d-8e32-1cc2b780ee67"],
Cell[40386, 942, 30799, 701, 4916, "Input",ExpressionUUID->"831e49ad-5e8e-49f4-81ce-b676816ea919"],
Cell[71188, 1645, 177, 3, 46, "Input",ExpressionUUID->"7e68a9c7-539d-4cbe-8b81-282f8a46f986"]
}, Closed]],
Cell[CellGroupData[{
Cell[71402, 1653, 256, 4, 55, "Subsection",ExpressionUUID->"c1621548-baae-401f-945a-a4f85d5135dd"],
Cell[71661, 1659, 4976, 91, 332, "Input",ExpressionUUID->"4e5042f5-1674-418f-be8e-13bc30aea516"],
Cell[CellGroupData[{
Cell[76662, 1754, 3942, 63, 140, "Input",ExpressionUUID->"afcc2974-2c50-4854-a0ac-f4e1430307f5"],
Cell[80607, 1819, 866, 16, 68, "Output",ExpressionUUID->"89c4d1e5-67b3-45cb-b702-029603937551"],
Cell[81476, 1837, 883, 16, 68, "Output",ExpressionUUID->"b9fa393b-6378-4cf9-b228-4437ebbf9cc3"],
Cell[82362, 1855, 887, 17, 68, "Output",ExpressionUUID->"7c4815d0-99e0-4197-9c49-2ad4c2cdaa90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83286, 1877, 1650, 36, 171, "Input",ExpressionUUID->"06dee6b2-e23d-464e-89b4-6d53fa980099"],
Cell[84939, 1915, 818, 17, 69, "Output",ExpressionUUID->"9c1cb344-8cdc-4fe8-b6e9-6da7e00b9967"],
Cell[85760, 1934, 1014, 21, 69, "Output",ExpressionUUID->"8204804c-1f06-4726-abee-adb13e1ae75e"],
Cell[86777, 1957, 860, 19, 69, "Output",ExpressionUUID->"7599bbe5-33ea-4302-abe3-23df06e4c094"],
Cell[87640, 1978, 840, 18, 69, "Output",ExpressionUUID->"0ee72809-c167-46c8-99b9-5c86432ed85f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88517, 2001, 992, 20, 109, "Input",ExpressionUUID->"3e5ca09e-c6d8-46d5-9fd4-a03275a8d1a9"],
Cell[89512, 2023, 778, 14, 52, "Output",ExpressionUUID->"e79d1ca8-dd69-42d8-8fc7-320933a7d1b8"],
Cell[90293, 2039, 1368, 25, 69, "Output",ExpressionUUID->"ace0afaa-6d9d-4601-b608-ab800a576174"],
Cell[91664, 2066, 1390, 26, 69, "Output",ExpressionUUID->"530fcf50-0914-41e4-90e5-6e251b7008a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93091, 2097, 1791, 46, 233, "Input",ExpressionUUID->"c48f6342-8624-4317-8958-eb71b8bfbd3a"],
Cell[94885, 2145, 2683, 54, 172, "Output",ExpressionUUID->"67fd2ce0-77d1-45e3-aa06-a78932b83f8d"],
Cell[97571, 2201, 4475, 99, 276, "Output",ExpressionUUID->"2c2bf71a-ed1f-4368-8e60-ee73acf96ae4"],
Cell[102049, 2302, 3072, 67, 173, "Output",ExpressionUUID->"585b17eb-0eba-4a00-8759-f2f7c042a19d"],
Cell[105124, 2371, 3663, 64, 121, "Output",ExpressionUUID->"dccd8e22-50fe-45dd-abcf-aaa54a63d5d9"],
Cell[108790, 2437, 3775, 69, 121, "Output",ExpressionUUID->"a6018e04-8486-4324-871f-8ee5f3710b4c"],
Cell[112568, 2508, 3919, 71, 121, "Output",ExpressionUUID->"6a02f0c9-099a-447c-b303-b17b22c2ea1c"],
Cell[116490, 2581, 2398, 41, 69, "Output",ExpressionUUID->"8b21a6b6-deb0-43c3-bb7d-389284436810"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118925, 2627, 685, 18, 109, "Input",ExpressionUUID->"f9112b63-3055-43d9-b9d0-a74346ecce52"],
Cell[119613, 2647, 18517, 285, 381, "Output",ExpressionUUID->"f4c17e8e-ae67-44a2-8e38-bcd1e307704b"],
Cell[138133, 2934, 20242, 316, 433, "Output",ExpressionUUID->"22fe5126-5ae1-484b-9e31-fa2906c04ef2"],
Cell[158378, 3252, 24946, 391, 536, "Output",ExpressionUUID->"204c1e44-4ea6-4111-b636-fc4b281ff03d"]
}, Open  ]]
}, Closed]]
}
]
*)


